Multi-Attribute Robust Component Analysis for Facial UV Maps

Recently, due to the collection of large scale 3D face models, as well as the advent of deep learning, a significant progress has been made in the field of 3D face alignment "in-the-wild". That is, many methods have been proposed that establish sparse or dense 3D correspondences between a 2D facial image and a 3D face model. The utilization of 3D face alignment introduces new challenges and research directions, especially on the analysis of facial texture images. In particular, texture does not suffer any more from warping effects (that occurred when 2D face alignment methods were used). Nevertheless, since facial images are commonly captured in arbitrary recording conditions, a considerable amount of missing information and gross outliers is observed (e.g., due to self-occlusion, or subjects wearing eye-glasses). Given that many annotated databases have been developed for face analysis tasks, it is evident that component analysis techniques need to be developed in order to alleviate issues arising from the aforementioned challenges. In this paper, we propose a novel component analysis technique that is suitable for facial UV maps containing a considerable amount of missing information and outliers, while additionally, incorporates knowledge from various attributes (such as age and identity). We evaluate the proposed Multi-Attribute Robust Component Analysis (MA-RCA) on problems such as UV completion and age progression, where the proposed method outperforms compared techniques. Finally, we demonstrate that MA-RCA method is powerful enough to provide weak annotations for training deep learning systems for various applications, such as illumination transfer.

==> anc/ieee.bst <==
% ---------------------------------------------------------------
%
% ieee.bst,v 1.0 2002/04/16
%
% by Glenn Paulley (paulley@acm.org)
%
% Modified from latex8.bst 1995/09/15 15:13:49 ienne Exp $
%
% by Paolo.Ienne@di.epfl.ch
%
%
% ---------------------------------------------------------------
%
% no guarantee is given that the format corresponds perfectly to 
% IEEE 8.5" x 11" Proceedings, but most features should be ok.
%
% ---------------------------------------------------------------
%
% `ieee' from BibTeX standard bibliography style `abbrv'
% version 0.99a for BibTeX versions 0.99a or later, LaTeX version 2.09.
% Copyright (C) 1985, all rights reserved.
% Copying of this file is authorized only if either
% (1) you make absolutely no changes to your copy, including name, or
% (2) if you do make changes, you name it something other than
% btxbst.doc, plain.bst, unsrt.bst, alpha.bst, and abbrv.bst.
% This restriction helps ensure that all standard styles are identical.
% The file btxbst.doc has the documentation for this style.

ENTRY
  { address
    author
    booktitle
    chapter
    edition
    editor
    howpublished
    institution
    journal
    key
    month
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    volume
    year
  }
  {}
  { label }

INTEGERS { output.state before.all mid.sentence after.sentence after.block }

FUNCTION {init.state.consts}
{ #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.sentence :=
  #3 'after.block :=
}

STRINGS { s t }

FUNCTION {output.nonnull}
{ 's :=
  output.state mid.sentence =
    { ", " * write$ }
    { output.state after.block =
 { add.period$ write$
   newline$
   "\newblock " write$
 }
 { output.state before.all =
     'write$
     { add.period$ " " * write$ }
   if$
 }
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}

FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}

FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}

FUNCTION {output.bibitem}
{ newline$
  "\bibitem{" write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {fin.entry}
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
 'skip$
 { after.sentence 'output.state := }
      if$
    }
  if$
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {new.block.checka}
{ empty$
    'skip$
    'new.block
  if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {new.sentence.checka}
{ empty$
    'skip$
    'new.sentence
  if$
}

FUNCTION {new.sentence.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.sentence
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{ duplicate$ empty$
    { pop$ "" }
    { "{\em " swap$ * "}" * }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 's :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr "{f.~}{vv~}{ll}{, jj}" format.name$ 't :=
      nameptr #1 >
 { namesleft #1 >
     { ", " * t * }
     { numnames #2 >
  { "," * }
  'skip$
       if$
       t "others" =
  { " et~al." * }
  { " and " * t * }
       if$
     }
   if$
 }
 't
      if$
      nameptr #1 + 'nameptr :=

      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {format.authors}
{ author empty$
    { "" }
    { author format.names }
  if$
}

FUNCTION {format.editors}
{ editor empty$
    { "" }
    { editor format.names
      editor num.names$ #1 >
 { ", editors" * }
 { ", editor" * }
      if$
    }
  if$
}

FUNCTION {format.title}
{ title empty$
    { "" }
    { title "t" change.case$ }
  if$
}

FUNCTION {n.dashify}
{ 't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
 { t #1 #2 substring$ "--" = not
     { "--" *
       t #2 global.max$ substring$ 't :=
     }
     {   { t #1 #1 substring$ "-" = }
  { "-" *
    t #2 global.max$ substring$ 't :=
  }
       while$
     }
   if$
 }
 { t #1 #1 substring$ *
   t #2 global.max$ substring$ 't :=
 }
      if$
    }
  while$
}

FUNCTION {format.date}
{ year empty$
    { month empty$
 { "" }
 { "there's a month but no year in " cite$ * warning$
   month
 }
      if$
    }
    { month empty$
 'year
 { month " " * year * }
      if$
    }
  if$
}

FUNCTION {format.btitle}
{ title emphasize
}

FUNCTION {tie.or.space.connect}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$ * *
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { "volume" volume tie.or.space.connect
      series empty$
 'skip$
 { " of " * series emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
 { series field.or.null }
 { output.state mid.sentence =
     { "number" }
     { "Number" }
   if$
   number tie.or.space.connect
   series empty$
     { "there's a number but no series in " cite$ * warning$ }
     { " in " * series * }
   if$
 }
      if$
    }
    { "" }
  if$
}

FUNCTION {format.edition}
{ edition empty$
    { "" }
    { output.state mid.sentence =
 { edition "l" change.case$ " edition" * }
 { edition "t" change.case$ " edition" * }
      if$
    }
  if$
}

INTEGERS { multiresult }

FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
 { #1 'multiresult := }
 { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages empty$
    { "" }
    { pages multi.page.check
 { "pages" pages n.dashify tie.or.space.connect }
 { "page" pages tie.or.space.connect }
      if$
    }
  if$
}

FUNCTION {format.vol.num.pages}
{ volume field.or.null
  number empty$
    'skip$
    { "(" number * ")" * *
      volume empty$
 { "there's a number but no volume in " cite$ * warning$ }
 'skip$
      if$
    }
  if$
  pages empty$
    'skip$
    { duplicate$ empty$
 { pop$ format.pages }
 { ":" * pages n.dashify * }
      if$
    }
  if$
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    'format.pages
    { type empty$
 { "chapter" }
 { type "l" change.case$ }
      if$
      chapter tie.or.space.connect
      pages empty$
 'skip$
 { ", " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{ booktitle empty$
    { "" }
    { editor empty$
 { "In " booktitle emphasize * }
 { "In " format.editors * ", " * booktitle emphasize * }
      if$
    }
  if$
}

FUNCTION {empty.misc.check}

{ author empty$ title empty$ howpublished empty$
  month empty$ year empty$ note empty$
  and and and and and
  key empty$ not and
    { "all relevant fields are empty in " cite$ * warning$ }
    'skip$
  if$
}

FUNCTION {format.thesis.type}
{ type empty$
    'skip$
    { pop$
      type "t" change.case$
    }
  if$
}

FUNCTION {format.tr.number}
{ type empty$
    { "Technical Report" }
    'type
  if$
  number empty$
    { "t" change.case$ }
    { number tie.or.space.connect }
  if$
}

FUNCTION {format.article.crossref}
{ key empty$
    { journal empty$
 { "need key or journal for " cite$ * " to crossref " * crossref *
   warning$
   ""
 }
 { "In {\em " journal * "\/}" * }
      if$
    }
    { "In " key * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.crossref.editor}
{ editor #1 "{vv~}{ll}" format.name$
  editor num.names$ duplicate$
  #2 >
    { pop$ " et~al." * }
    { #2 <
 'skip$
 { editor #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
     { " et~al." * }
     { " and " * editor #2 "{vv~}{ll}" format.name$ * }
   if$
 }
      if$
    }
  if$
}

FUNCTION {format.book.crossref}
{ volume empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      "In "
    }
    { "Volume" volume tie.or.space.connect
      " of " *
    }
  if$
  editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
 { series empty$
     { "need editor, key, or series for " cite$ * " to crossref " *
       crossref * warning$
       "" *
     }
     { "{\em " * series * "\/}" * }
   if$
 }
 { key * }
      if$
    }
    { format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{ editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
 { booktitle empty$
     { "need editor, key, or booktitle for " cite$ * " to crossref " *
       crossref * warning$
       ""
     }
     { "In {\em " booktitle * "\/}" * }
   if$
 }
 { "In " key * }
      if$
    }
    { "In " format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {article}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  crossref missing$
    { journal emphasize "journal" output.check
      format.vol.num.pages output
      format.date "year" output.check
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check }
    { format.authors output.nonnull
      crossref missing$
 { "author and editor" editor either.or.check }
 'skip$
      if$
    }
  if$
  new.block
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      new.block
      format.number.series output
      new.sentence
      publisher "publisher" output.check
      address output
    }
    { new.block
      format.book.crossref output.nonnull
    }
  if$
  format.edition output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  new.block
  format.title "title" output.check
  howpublished address new.block.checkb
  howpublished output
  address output
  format.date output
  new.block
  note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check }
    { format.authors output.nonnull

      crossref missing$
 { "author and editor" editor either.or.check }
 'skip$
      if$
    }
  if$
  new.block
  format.btitle "title" output.check
  crossref missing$
    { format.bvolume output
      format.chapter.pages "chapter and pages" output.check
      new.block
      format.number.series output
      new.sentence
      publisher "publisher" output.check
      address output
    }
    { format.chapter.pages "chapter and pages" output.check
      new.block
      format.book.crossref output.nonnull
    }
  if$
  format.edition output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.bvolume output
      format.number.series output
      format.chapter.pages output
      new.sentence
      publisher "publisher" output.check
      address output
      format.edition output
      format.date "year" output.check
    }
    { format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.bvolume output
      format.number.series output
      format.pages output
      address empty$
 { organization publisher new.sentence.checkb
   organization output
   publisher output
   format.date "year" output.check
 }
 { address output.nonnull
   format.date "year" output.check
   new.sentence
   organization output
   publisher output
 }
      if$
    }
    { format.incoll.inproc.crossref output.nonnull
      format.pages output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ output.bibitem
  author empty$
    { organization empty$
 'skip$
 { organization output.nonnull
   address output
 }
      if$
    }
    { format.authors output.nonnull }
  if$
  new.block
  format.btitle "title" output.check
  author empty$
    { organization empty$
 { address new.block.checka
   address output
 }
 'skip$
      if$
    }
    { organization address new.block.checkb
      organization output
      address output
    }
  if$
  format.edition output
  format.date output
  new.block
  note output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  "Master's thesis" format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  title howpublished new.block.checkb
  format.title output
  howpublished new.block.checka
  howpublished output
  format.date output
  new.block
  note output
  fin.entry
  empty.misc.check
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.btitle "title" output.check
  new.block
  "PhD thesis" format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  editor empty$
    { organization output }
    { format.editors output.nonnull }

  if$
  new.block
  format.btitle "title" output.check
  format.bvolume output
  format.number.series output
  address empty$
    { editor empty$
 { publisher new.sentence.checka }
 { organization publisher new.sentence.checkb
   organization output
 }
      if$
      publisher output
      format.date "year" output.check
    }
    { address output.nonnull
      format.date "year" output.check
      new.sentence
      editor empty$
 'skip$
 { organization output }
      if$
      publisher output
    }
  if$
  new.block
  note output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  format.tr.number output.nonnull
  institution "institution" output.check
  address output
  format.date "year" output.check
  new.block
  note output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  new.block
  format.title "title" output.check
  new.block
  note "note" output.check
  format.date output
  fin.entry
}

FUNCTION {default.type} { misc }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"June"}

MACRO {jul} {"July"}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sept."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Softw. Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput.-Aided Design Integrated Circuits"}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Programming"}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Gr."}

MACRO {toms} {"ACM Trans. Math. Softw."}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Prog. Lang. Syst."}

MACRO {tcs} {"Theoretical Comput. Sci."}

READ

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { nameptr #1 >
 { "   " * }
 'skip$
      if$
      s nameptr "{vv{ } }{ll{ }}{  f{ }}{  jj{ }}" format.name$ 't :=
      nameptr numnames = t "others" = and
 { "et al" * }
 { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
 { "to sort, need author or key in " cite$ * warning$
   ""
 }
 { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
 { key empty$
     { "to sort, need author, editor, or key in " cite$ * warning$
       ""
     }
     { key sortify }
   if$
 }
 { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.organization.sort}
{ author empty$

    { organization empty$
 { key empty$
     { "to sort, need author, organization, or key in " cite$ * warning$
       ""
     }
     { key sortify }
   if$
 }
 { "The " #4 organization chop.word sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {editor.organization.sort}
{ editor empty$
    { organization empty$
 { key empty$
     { "to sort, need editor, organization, or key in " cite$ * warning$
       ""
     }
     { key sortify }
   if$
 }
 { "The " #4 organization chop.word sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

FUNCTION {presort}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.sort
    { type$ "proceedings" =
 'editor.organization.sort
 { type$ "manual" =
     'author.organization.sort
     'author.sort
   if$
 }
      if$
    }
  if$
  "    "
  *
  year field.or.null sortify
  *
  "    "
  *
  title field.or.null
  sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

ITERATE {presort}

SORT

STRINGS { longest.label }

INTEGERS { number.label longest.label.width }

FUNCTION {initialize.longest.label}
{ "" 'longest.label :=
  #1 'number.label :=
  #0 'longest.label.width :=
}

FUNCTION {longest.label.pass}
{ number.label int.to.str$ 'label :=
  number.label #1 + 'number.label :=
  label width$ longest.label.width >
    { label 'longest.label :=
      label width$ 'longest.label.width :=
    }
    'skip$
  if$
}

EXECUTE {initialize.longest.label}

ITERATE {longest.label.pass}

FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"  longest.label  * "}" *
  "\itemsep=-1pt" * % Compact the entries a little.
  write$ newline$
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}

EXECUTE {end.bib}

% end of file ieee.bst
% ---------------------------------------------------------------





==> anc/supplementary.tex <==
\documentclass[12pt,letterpaper]{article}
\usepackage[english]{babel}
\usepackage{amsmath}
\usepackage{graphicx}
\usepackage{fancyhdr}
\usepackage{verbatim}
\usepackage{epstopdf}
\usepackage{multirow}
\usepackage{array}
\usepackage[linesnumbered,ruled]{algorithm2e}
\usepackage{geometry}\usepackage[pagebackref=true,breaklinks=true,letterpaper=true,colorlinks,bookmarks=false]{hyperref}
\usepackage{color}
\usepackage{xcolor}
\usepackage{amsmath}
\usepackage{amssymb}%
\DeclareMathOperator*{\argmin}{\arg\!\min}
\newcommand{\norm}[1]{\left\lVert#1\right\rVert}
\title{Multi-Attribute Robust Component Analysis\\ for Facial UV Maps
\vspace{1mm}
\rule{13cm}{1mm}
}
\date{\vspace{-4ex}}
\author{Supplementary Material}
\geometry{
	paper=letterpaper, % Change to letterpaper for US letter
	inner=2.5cm, % Inner margin
	outer=2.5cm, % Outer margin
	bindingoffset=0cm, % Binding offset
	top=2cm, % Top margin
	bottom=2cm, % Bottom margin
	%showframe,% show how the type block is set on the page
}
\begin{document}
\maketitle

In this supplementary material for our paper, we present several extra visualizations with regards to the experiments presented in our paper. Furthermore, we provide further details with respect to the algorithms that are utilized during training as well as reconstruction processes.

\section{Extra visualizations of the experiments presented in our paper}

The experiments conducted in the main paper can be summarized as a) UV map completion on facial UV maps that contain missing values, b) age-progression and comparison with the state-of-the-art RJIVE, c) illumination transfer and d) simultaneous identity and illumination transfer which demonstrates the multi-attribute nature of MA-RCA. In this section, additional experimental results that demonstrate the capability of MA-RCA to analyze the multiple attributes of UV maps obtained from ``in-the-wild'' facial images are included. \newpage

\subsection{Completion of UV maps with missing values}
\begin{figure}[!h] % 3D_1
\setlength\tabcolsep{2pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ m{2.5cm}m{5.5cm}m{3.5cm}m{3.5cm} }
        \multirow{2}{*}{ \includegraphics[width=0.13\textwidth]{fig_3D/20_TellySavalas_807_A_46.jpg}} &
        \includegraphics[width=0.3\textwidth]{fig_3D/20_TellySavalas_807_A_46_uv_masked.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/20_TellySavalas_807_A_46_left.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/20_TellySavalas_807_A_46_right.jpg} 
        \\
        [-10pt] &
        \includegraphics[width=0.3\textwidth]{fig_3D/20_TellySavalas_807_A_46_uv_rec.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/20_TellySavalas_807_A_46_left_rec.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/20_TellySavalas_807_A_46_right_rec.jpg} 
    \end{tabular}
    \begin{tabular}{ m{2.5cm}m{5.5cm}m{3.5cm}m{3.5cm} }
        \multirow{2}{*}{ \includegraphics[width=0.13\textwidth]{fig_3D/21_SimonMacCorkindale_852_A_46.jpg}} &
        \includegraphics[width=0.3\textwidth]{fig_3D/21_SimonMacCorkindale_852_A_46_uv_masked.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/21_SimonMacCorkindale_852_A_46_left.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/21_SimonMacCorkindale_852_A_46_right.jpg} 
        \\
        [-10pt] &
        \includegraphics[width=0.3\textwidth]{fig_3D/21_SimonMacCorkindale_852_A_46_uv_rec.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/21_SimonMacCorkindale_852_A_46_left_rec.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/21_SimonMacCorkindale_852_A_46_right_rec.jpg} 
    \end{tabular}
    \begin{tabular}{ m{2.5cm}m{5.5cm}m{3.5cm}m{3.5cm} }
        \multirow{2}{*}{ \includegraphics[width=0.13\textwidth]{fig_3D/29_SteveMcQueen_1182_A_48.jpg}} &
        \includegraphics[width=0.3\textwidth]{fig_3D/29_SteveMcQueen_1182_A_48_uv_masked.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/29_SteveMcQueen_1182_A_48_left.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/29_SteveMcQueen_1182_A_48_right.jpg} 
        \\
        [-10pt] &
        \includegraphics[width=0.3\textwidth]{fig_3D/29_SteveMcQueen_1182_A_48_uv_rec.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/29_SteveMcQueen_1182_A_48_left_rec.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/29_SteveMcQueen_1182_A_48_right_rec.jpg} 
    \end{tabular}
    \caption{Additional examples of UV map completion utilizing MA-RCA.
As in our paper, the UV maps with missing values and sparse errors are extracted by fitting a 3DMM in the original images. Finally, the complete UV maps are reconstructed utilizing MA-RCA.}
\label{fig:3d_1}
\end{center}
\end{figure}
%------------------------------------------------------------------------
\begin{figure*} % 3D_2
\setlength\tabcolsep{2pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ m{2.5cm}m{5.5cm}m{3.5cm}m{3.5cm} }
        \multirow{2}{*}{ \includegraphics[width=0.13\textwidth]{fig_3D/159_HorstBuchholz_6041_A_49.jpg}} &
        \includegraphics[width=0.3\textwidth]{fig_3D/159_HorstBuchholz_6041_A_49_uv_masked.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/159_HorstBuchholz_6041_A_49_left.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/159_HorstBuchholz_6041_A_49_right.jpg} 
        \\
        [-10pt] &
        \includegraphics[width=0.3\textwidth]{fig_3D/159_HorstBuchholz_6041_A_49_uv_rec.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/159_HorstBuchholz_6041_A_49_left_rec.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/159_HorstBuchholz_6041_A_49_right_rec.jpg} 
    \end{tabular}
    \begin{tabular}{ m{2.5cm}m{5.5cm}m{3.5cm}m{3.5cm} }
        \multirow{2}{*}{ \includegraphics[width=0.13\textwidth]{fig_3D/184_TomHanks_7049_A_42.jpg}} &
        \includegraphics[width=0.3\textwidth]{fig_3D/184_TomHanks_7049_A_42_uv_masked.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/184_TomHanks_7049_A_42_left.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/184_TomHanks_7049_A_42_right.jpg} 
        \\
        [-10pt] &
        \includegraphics[width=0.3\textwidth]{fig_3D/184_TomHanks_7049_A_42_uv_rec.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/184_TomHanks_7049_A_42_left_rec.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/184_TomHanks_7049_A_42_right_rec.jpg} 
    \end{tabular}
    \begin{tabular}{ m{2.5cm}m{5.5cm}m{3.5cm}m{3.5cm} }
        \multirow{2}{*}{ \includegraphics[width=0.13\textwidth]{fig_3D/1_HENRYFONDA_48_A_60.jpg}} &
        \includegraphics[width=0.3\textwidth]{fig_3D/1_HENRYFONDA_48_A_60_uv_masked.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/1_HENRYFONDA_48_A_60_left.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/1_HENRYFONDA_48_A_60_right.jpg} 
        \\
        [-10pt] &
        \includegraphics[width=0.3\textwidth]{fig_3D/1_HENRYFONDA_48_A_60_uv_rec.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/1_HENRYFONDA_48_A_60_left_rec.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/1_HENRYFONDA_48_A_60_right_rec.jpg} 
    \end{tabular}
    \caption{Additional examples of UV map completion utilizing MA-RCA.
As in our paper, the UV maps with missing values and sparse errors are extracted by fitting a 3DMM in the original images. Finally, the complete UV maps are reconstructed utilizing MA-RCA.}
\label{fig:3d_2}
\end{center}
\end{figure*}
%------------------------------------------------------------------------
\begin{figure*} % 3D_3
\setlength\tabcolsep{2pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ m{2.5cm}m{5.5cm}m{3.5cm}m{3.5cm} }
        \multirow{2}{*}{ \includegraphics[width=0.13\textwidth]{fig_3D/11_PatrickSwayze_459_A_49.jpg}} &
        \includegraphics[width=0.3\textwidth]{fig_3D/11_PatrickSwayze_459_A_49_uv_masked.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/11_PatrickSwayze_459_A_49_left.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/11_PatrickSwayze_459_A_49_right.jpg} 
        \\
        [-10pt] &
        \includegraphics[width=0.3\textwidth]{fig_3D/11_PatrickSwayze_459_A_49_uv_rec.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/11_PatrickSwayze_459_A_49_left_rec.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/11_PatrickSwayze_459_A_49_right_rec.jpg} 
    \end{tabular}
    \begin{tabular}{ m{2.5cm}m{5.5cm}m{3.5cm}m{3.5cm} }
        \multirow{2}{*}{ \includegraphics[width=0.13\textwidth]{fig_3D/142_ChristopherPlummer_5346_A_46.jpg}} &
        \includegraphics[width=0.3\textwidth]{fig_3D/142_ChristopherPlummer_5346_A_46_uv_masked.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/142_ChristopherPlummer_5346_A_46_left.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/142_ChristopherPlummer_5346_A_46_right.jpg} 
        \\
        [-10pt] &
        \includegraphics[width=0.3\textwidth]{fig_3D/142_ChristopherPlummer_5346_A_46_uv_rec.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/142_ChristopherPlummer_5346_A_46_left_rec.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/142_ChristopherPlummer_5346_A_46_right_rec.jpg} 
    \end{tabular}
    \begin{tabular}{ m{2.5cm}m{5.5cm}m{3.5cm}m{3.5cm} }
        \multirow{2}{*}{ \includegraphics[width=0.13\textwidth]{fig_3D/14_LeeJones_606_A_65.jpg}} &
        \includegraphics[width=0.3\textwidth]{fig_3D/14_LeeJones_606_A_65_uv_masked.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/14_LeeJones_606_A_65_left.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/14_LeeJones_606_A_65_right.jpg} 
        \\
        [-10pt] &
        \includegraphics[width=0.3\textwidth]{fig_3D/14_LeeJones_606_A_65_uv_rec.png} &
        \includegraphics[width=0.18\textwidth]{fig_3D/14_LeeJones_606_A_65_left_rec.jpg} &
        \includegraphics[width=0.18\textwidth]{fig_3D/14_LeeJones_606_A_65_right_rec.jpg} 
    \end{tabular}
    \caption{Additional examples of UV map completion utilizing MA-RCA.
As in our paper, the UV maps with missing values and sparse errors are extracted by fitting a 3DMM in the original images. Finally, the complete UV maps are reconstructed utilizing MA-RCA.}
\label{fig:3d_3}
\end{center}
\end{figure*}
\newpage

\subsection{Age-progression``in-the-wild''}

\begin{figure*}[!h] % illum_3
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccccc }
    	input & \multicolumn{5}{c}{age progression}
        \\
        & 21-30 & 31-40 & 41-50 & 51-60 & 61-70 & 71-100 & \\
        \includegraphics[width=0.13\textwidth]{fig_age/16_JohnForsythe_633_A_59.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/16_JohnForsythe_633_A_59_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/16_JohnForsythe_633_A_59_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/16_JohnForsythe_633_A_59_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/16_JohnForsythe_633_A_59_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/16_JohnForsythe_633_A_59_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/16_JohnForsythe_633_A_59_5.jpg} & MA-RCA
        \\
         &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/16_JohnForsythe_633_A_59_rast_blend_NM_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/16_JohnForsythe_633_A_59_rast_blend_NM_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/16_JohnForsythe_633_A_59_rast_blend_NM_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/16_JohnForsythe_633_A_59_rast_blend_NM_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/16_JohnForsythe_633_A_59_rast_blend_NM_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/16_JohnForsythe_633_A_59_rast_blend_NM_5.jpg} & RJIVE
    \end{tabular}
    \caption{Progressed faces produced by the proposed MA-RCA against RJIVE.}
\label{fig:age_1}
\end{center}
\end{figure*}

\begin{figure*}[!h] % illum_3
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccccc }
    	input & \multicolumn{5}{c}{age progression}
        \\
        & 21-30 & 31-40 & 41-50 & 51-60 & 61-70 & 71-100 & \\
        \includegraphics[width=0.13\textwidth]{fig_age/18_laurenceolivier_722_A_65.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/18_laurenceolivier_722_A_65_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/18_laurenceolivier_722_A_65_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/18_laurenceolivier_722_A_65_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/18_laurenceolivier_722_A_65_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/18_laurenceolivier_722_A_65_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/18_laurenceolivier_722_A_65_5.jpg} & MA-RCA
        \\
         &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/18_laurenceolivier_722_A_65_rast_blend_NM_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/18_laurenceolivier_722_A_65_rast_blend_NM_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/18_laurenceolivier_722_A_65_rast_blend_NM_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/18_laurenceolivier_722_A_65_rast_blend_NM_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/18_laurenceolivier_722_A_65_rast_blend_NM_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/18_laurenceolivier_722_A_65_rast_blend_NM_5.jpg} & RJIVE
    \end{tabular}
    \caption{Progressed faces produced by the proposed MA-RCA against RJIVE.}
\label{fig:age_2}
\end{center}
\end{figure*}

\begin{figure*}[!h] % illum_3
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccccc }
    	input & \multicolumn{5}{c}{age progression}
        \\
        & 21-30 & 31-40 & 41-50 & 51-60 & 61-70 & 71-100 & \\
        \includegraphics[width=0.13\textwidth]{fig_age/117_AnthonyHopkins_4400_A_65.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/117_AnthonyHopkins_4400_A_65_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/117_AnthonyHopkins_4400_A_65_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/117_AnthonyHopkins_4400_A_65_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/117_AnthonyHopkins_4400_A_65_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/117_AnthonyHopkins_4400_A_65_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/117_AnthonyHopkins_4400_A_65_5.jpg} & MA-RCA
        \\
         &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/117_AnthonyHopkins_4400_A_65_rast_blend_NM_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/117_AnthonyHopkins_4400_A_65_rast_blend_NM_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/117_AnthonyHopkins_4400_A_65_rast_blend_NM_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/117_AnthonyHopkins_4400_A_65_rast_blend_NM_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/117_AnthonyHopkins_4400_A_65_rast_blend_NM_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/117_AnthonyHopkins_4400_A_65_rast_blend_NM_5.jpg} & RJIVE
    \end{tabular}
    \caption{Progressed faces produced by the proposed MA-RCA against RJIVE.}
\label{fig:age_3}
\end{center}
\end{figure*}

\begin{figure*} % illum_3
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccccc }
    	input & \multicolumn{5}{c}{age progression}
        \\
        & 21-30 & 31-40 & 41-50 & 51-60 & 61-70 & 71-100 & \\
        \includegraphics[width=0.13\textwidth]{fig_age/132_JosephCotten_4978_A_66.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/132_JosephCotten_4978_A_66_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/132_JosephCotten_4978_A_66_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/132_JosephCotten_4978_A_66_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/132_JosephCotten_4978_A_66_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/132_JosephCotten_4978_A_66_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/132_JosephCotten_4978_A_66_5.jpg} & MA-RCA
        \\
         &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/132_JosephCotten_4978_A_66_rast_blend_NM_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/132_JosephCotten_4978_A_66_rast_blend_NM_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/132_JosephCotten_4978_A_66_rast_blend_NM_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/132_JosephCotten_4978_A_66_rast_blend_NM_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/132_JosephCotten_4978_A_66_rast_blend_NM_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/132_JosephCotten_4978_A_66_rast_blend_NM_5.jpg} & RJIVE
    \end{tabular}
    \caption{Progressed faces produced by the proposed MA-RCA against RJIVE.}
\label{fig:age_4}
\end{center}
\end{figure*}

\begin{figure*} % illum_3
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccccc }
    	input & \multicolumn{5}{c}{age progression}
        \\
        & 21-30 & 31-40 & 41-50 & 51-60 & 61-70 & 71-100 & \\
        \includegraphics[width=0.13\textwidth]{fig_age/134_PaulBelmondo_5046_A_56.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/134_PaulBelmondo_5046_A_56_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/134_PaulBelmondo_5046_A_56_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/134_PaulBelmondo_5046_A_56_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/134_PaulBelmondo_5046_A_56_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/134_PaulBelmondo_5046_A_56_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/134_PaulBelmondo_5046_A_56_5.jpg} & MA-RCA
        \\
         &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/134_PaulBelmondo_5046_A_56_rast_blend_NM_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/134_PaulBelmondo_5046_A_56_rast_blend_NM_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/134_PaulBelmondo_5046_A_56_rast_blend_NM_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/134_PaulBelmondo_5046_A_56_rast_blend_NM_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/134_PaulBelmondo_5046_A_56_rast_blend_NM_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/134_PaulBelmondo_5046_A_56_rast_blend_NM_5.jpg} & RJIVE
    \end{tabular}
    \caption{Progressed faces produced by the proposed MA-RCA against RJIVE.}
\label{fig:age_5}
\end{center}
\end{figure*}

\begin{figure*} % illum_3
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccccc }
    	input & \multicolumn{5}{c}{age progression}
        \\
        & 21-30 & 31-40 & 41-50 & 51-60 & 61-70 & 71-100 & \\
        \includegraphics[width=0.13\textwidth]{fig_age/140_ClintEastwood_5278_A_70.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/140_ClintEastwood_5278_A_70_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/140_ClintEastwood_5278_A_70_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/140_ClintEastwood_5278_A_70_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/140_ClintEastwood_5278_A_70_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/140_ClintEastwood_5278_A_70_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/ma_rca/crp/140_ClintEastwood_5278_A_70_5.jpg} & MA-RCA
        \\
         &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/140_ClintEastwood_5278_A_70_rast_blend_NM_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/140_ClintEastwood_5278_A_70_rast_blend_NM_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/140_ClintEastwood_5278_A_70_rast_blend_NM_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/140_ClintEastwood_5278_A_70_rast_blend_NM_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/140_ClintEastwood_5278_A_70_rast_blend_NM_4.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_age/rjive/crp/140_ClintEastwood_5278_A_70_rast_blend_NM_5.jpg} & RJIVE
    \end{tabular}
    \caption{Progressed faces produced by the proposed MA-RCA against RJIVE.}
\label{fig:age_5}
\end{center}
\end{figure*}
\newpage

\subsection{Illumination transfer ``in-the-wild''}

%------------------------------------------------------------------------

%------------------------------------------------------------------------
%\begin{figure*}[!h] % illum_0
%\setlength\tabcolsep{0pt} % default value: 6pt
%\begin{center}
%	\begin{tabular}{ ccccc }
%        \includegraphics[width=0.13\textwidth]{fig_illum/001_01_01_051_01.jpg} &
%        \includegraphics[width=0.13\textwidth]{fig_illum/001_01_01_051_04.jpg} &
%        \includegraphics[width=0.13\textwidth]{fig_illum/001_01_01_051_07.jpg} &
%        \includegraphics[width=0.13\textwidth]{fig_illum/001_01_01_051_10.jpg} &
%        \includegraphics[width=0.13\textwidth]{fig_illum/001_01_01_051_13.jpg} 
%    \end{tabular}
%    \caption{Example images of the five illumination conditions learned from the Multipie database by utilizing MA-RCA.}
%\label{fig:illum_0}
%\end{center}
%\end{figure*}

%------------------------------------------------------------------------
\begin{figure*}[!h] % illum_1
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccc }
    	input & \multicolumn{5}{c}{transferred illumination}
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2314_A_23.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2314_A_23_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2314_A_23_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2314_A_23_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2314_A_23_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2314_A_23_4.jpg} 
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2320_A_28.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2320_A_28_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2320_A_28_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2320_A_28_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2320_A_28_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/59_KevinBacon_2320_A_28_4.jpg}
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/5_AnthonyPerkins_209_A_36.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/5_AnthonyPerkins_209_A_36_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/5_AnthonyPerkins_209_A_36_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/5_AnthonyPerkins_209_A_36_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/5_AnthonyPerkins_209_A_36_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/5_AnthonyPerkins_209_A_36_4.jpg}
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/65_JamesCaan_2560_A_29.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/65_JamesCaan_2560_A_29_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/65_JamesCaan_2560_A_29_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/65_JamesCaan_2560_A_29_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/65_JamesCaan_2560_A_29_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/65_JamesCaan_2560_A_29_4.jpg}
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2621_A_29.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2621_A_29_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2621_A_29_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2621_A_29_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2621_A_29_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2621_A_29_4.jpg}
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2634_A_38.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2634_A_38_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2634_A_38_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2634_A_38_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2634_A_38_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/67_BruceWillis_2634_A_38_4.jpg}
        \\%------------------------------------------------------------------------

        \includegraphics[width=0.13\textwidth]{fig_illum/6_JohnMalkovich_264_A_57.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/6_JohnMalkovich_264_A_57_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/6_JohnMalkovich_264_A_57_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/6_JohnMalkovich_264_A_57_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/6_JohnMalkovich_264_A_57_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/6_JohnMalkovich_264_A_57_4.jpg}
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/77_RichardChamber_2956_A_54.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/77_RichardChamber_2956_A_54_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/77_RichardChamber_2956_A_54_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/77_RichardChamber_2956_A_54_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/77_RichardChamber_2956_A_54_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/77_RichardChamber_2956_A_54_4.jpg}
    \end{tabular}
    \caption{Examples of illumination transfer on ``in-the-wild'' images, generated by employing the illumination bases learned by MA-RCA.}
\label{fig:illum_1}
\end{center}
\end{figure*}
\newpage
%------------------------------------------------------------------------
\begin{figure*}[!h] % illum_2
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccc }
    	input & \multicolumn{5}{c}{transferred illumination}
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/000387.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/000387_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/000387_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/000387_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/000387_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/000387_4.jpg} 
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/1001.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/1001_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/1001_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/1001_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/1001_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/1001_4.jpg} 
        \\        
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_3_A_25.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_3_A_25_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_3_A_25_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_3_A_25_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_3_A_25_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_3_A_25_4.jpg} 
        \\   
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_9_A_31.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_9_A_31_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_9_A_31_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_9_A_31_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_9_A_31_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/0_KennethBranagh_9_A_31_4.jpg} 
        \\   
        \includegraphics[width=0.13\textwidth]{fig_illum/11_PatrickSwayze_438_A_29.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/11_PatrickSwayze_438_A_29_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/11_PatrickSwayze_438_A_29_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/11_PatrickSwayze_438_A_29_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/11_PatrickSwayze_438_A_29_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/11_PatrickSwayze_438_A_29_4.jpg} 
        \\  
        \includegraphics[width=0.13\textwidth]{fig_illum/14_LeeJones_572_A_30.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/14_LeeJones_572_A_30_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/14_LeeJones_572_A_30_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/14_LeeJones_572_A_30_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/14_LeeJones_572_A_30_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/14_LeeJones_572_A_30_4.jpg} 
        \\  
        \includegraphics[width=0.13\textwidth]{fig_illum/1_HENRYFONDA_36_A_30.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/1_HENRYFONDA_36_A_30_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/1_HENRYFONDA_36_A_30_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/1_HENRYFONDA_36_A_30_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/1_HENRYFONDA_36_A_30_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/1_HENRYFONDA_36_A_30_4.jpg} 
        \\  
        \includegraphics[width=0.13\textwidth]{fig_illum/21_SimonMacCorkindale_846_A_39.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/21_SimonMacCorkindale_846_A_39_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/21_SimonMacCorkindale_846_A_39_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/21_SimonMacCorkindale_846_A_39_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/21_SimonMacCorkindale_846_A_39_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/21_SimonMacCorkindale_846_A_39_4.jpg} 
        \\  
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_954_A_26.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_954_A_26_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_954_A_26_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_954_A_26_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_954_A_26_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_954_A_26_4.jpg} 
        \\ 
    \end{tabular}
    \caption{Examples of illumination transfer on ``in-the-wild'' images, generated by employing the illumination bases learned by MA-RCA.}
\label{fig:illum_2}
\end{center}
\end{figure*}
%------------------------------------------------------------------------
\newpage
\begin{figure*}[!h] % illum_3
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccc }
    	input & \multicolumn{5}{c}{transferred illumination}
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_958_A_29.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_958_A_29_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_958_A_29_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_958_A_29_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_958_A_29_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/24_ChristopherEccleston_958_A_29_4.jpg} 
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/25_IanMcKellen_981_A_22.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/25_IanMcKellen_981_A_22_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/25_IanMcKellen_981_A_22_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/25_IanMcKellen_981_A_22_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/25_IanMcKellen_981_A_22_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/25_IanMcKellen_981_A_22_4.jpg} 
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/2_RobertMitchum_106_A_57.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/2_RobertMitchum_106_A_57_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/2_RobertMitchum_106_A_57_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/2_RobertMitchum_106_A_57_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/2_RobertMitchum_106_A_57_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/2_RobertMitchum_106_A_57_4.jpg} 
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/32_KevinSpacey_1271_A_30.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/32_KevinSpacey_1271_A_30_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/32_KevinSpacey_1271_A_30_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/32_KevinSpacey_1271_A_30_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/32_KevinSpacey_1271_A_30_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/32_KevinSpacey_1271_A_30_4.jpg} 
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/3_TimothyDalton_117_A_26.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/3_TimothyDalton_117_A_26_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/3_TimothyDalton_117_A_26_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/3_TimothyDalton_117_A_26_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/3_TimothyDalton_117_A_26_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/3_TimothyDalton_117_A_26_4.jpg} 
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/40_JohnCassavetes_1591_A_35.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/40_JohnCassavetes_1591_A_35_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/40_JohnCassavetes_1591_A_35_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/40_JohnCassavetes_1591_A_35_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/40_JohnCassavetes_1591_A_35_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/40_JohnCassavetes_1591_A_35_4.jpg} 
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/52_WilliamShatner_2022_A_29.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/52_WilliamShatner_2022_A_29_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/52_WilliamShatner_2022_A_29_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/52_WilliamShatner_2022_A_29_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/52_WilliamShatner_2022_A_29_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/52_WilliamShatner_2022_A_29_4.jpg} 
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/56_DavidCarradine_2190_A_29.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/56_DavidCarradine_2190_A_29_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/56_DavidCarradine_2190_A_29_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/56_DavidCarradine_2190_A_29_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/56_DavidCarradine_2190_A_29_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/56_DavidCarradine_2190_A_29_4.jpg} 
        \\
        \includegraphics[width=0.13\textwidth]{fig_illum/58_ArnoldSchwarzenegger_2268_A_22.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/58_ArnoldSchwarzenegger_2268_A_22_0.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/58_ArnoldSchwarzenegger_2268_A_22_1.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/58_ArnoldSchwarzenegger_2268_A_22_2.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/58_ArnoldSchwarzenegger_2268_A_22_3.jpg} &
        \includegraphics[width=0.13\textwidth]{fig_illum/58_ArnoldSchwarzenegger_2268_A_22_4.jpg} 
    \end{tabular}
    \caption{Examples of illumination transfer on ``in-the-wild'' images, generated by employing the illumination bases learned by MA-RCA.}
\label{fig:illum_3}
\end{center}
\end{figure*}
%------------------------------------------------------------------------

\newpage

\subsection{Multi-attribute transfer ``in-the-wild''}

\begin{figure}[!h] % one_id
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cm{70pt}cccccc }
    	input & \ \ \ \ target id & transfrd id & \multicolumn{5}{c}{transferred id and illumination}
        \\
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_359_A_24.jpg} &
        &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_359_A_24_11.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_359_A_24_11_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_359_A_24_11_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_359_A_24_11_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_359_A_24_11_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_359_A_24_11_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/121_AlainDelon_4556_A_28.jpg} &
        &
        \includegraphics[width=0.11\textwidth]{fig_one_id/121_AlainDelon_4556_A_28_11.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/121_AlainDelon_4556_A_28_11_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/121_AlainDelon_4556_A_28_11_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/121_AlainDelon_4556_A_28_11_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/121_AlainDelon_4556_A_28_11_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/121_AlainDelon_4556_A_28_11_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1421_A_29.jpg} &
        &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1421_A_29_11.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1421_A_29_11_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1421_A_29_11_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1421_A_29_11_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1421_A_29_11_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1421_A_29_11_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1422_A_25.jpg} &
        \multirow{2}{*}{ \ \includegraphics[width=0.11\textwidth]{fig_one_id/11_PatrickSwayze_438_A_29.jpg}} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1422_A_25_11.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1422_A_25_11_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1422_A_25_11_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1422_A_25_11_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1422_A_25_11_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/35_TonyCurtis_1422_A_25_11_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/37_RogerMoore_1487_A_25.jpg} &
        &
        \includegraphics[width=0.11\textwidth]{fig_one_id/37_RogerMoore_1487_A_25_11.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/37_RogerMoore_1487_A_25_11_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/37_RogerMoore_1487_A_25_11_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/37_RogerMoore_1487_A_25_11_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/37_RogerMoore_1487_A_25_11_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/37_RogerMoore_1487_A_25_11_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/70_SeanConnery_2787_A_29.jpg} &
        &
        \includegraphics[width=0.11\textwidth]{fig_one_id/70_SeanConnery_2787_A_29_11.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/70_SeanConnery_2787_A_29_11_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/70_SeanConnery_2787_A_29_11_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/70_SeanConnery_2787_A_29_11_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/70_SeanConnery_2787_A_29_11_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/70_SeanConnery_2787_A_29_11_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/77_RichardChamber_2934_A_28.jpg} &
        &
        \includegraphics[width=0.11\textwidth]{fig_one_id/77_RichardChamber_2934_A_28_11.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/77_RichardChamber_2934_A_28_11_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/77_RichardChamber_2934_A_28_11_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/77_RichardChamber_2934_A_28_11_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/77_RichardChamber_2934_A_28_11_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/77_RichardChamber_2934_A_28_11_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_374_A_29.jpg} &
        &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_374_A_29_11.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_374_A_29_11_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_374_A_29_11_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_374_A_29_11_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_374_A_29_11_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_one_id/9_JohnTravolta_374_A_29_11_4.jpg} 
    \end{tabular}
    \caption{Simultaneous identity and illumination transfer examples, generated by employing the MA-RCA reconstruction. Particularly, the input images are transferred to one identity and multiple illumination conditions. In the column ``transferred id'' the input images with transferred identity are only depicted. Then, the columns coined as ``transferred id and illumination'' include results with both transferred identity and illumination.}
\label{fig:one_id}
\end{center}
\end{figure}
%------------------------------------------------------------------------
\begin{figure*} % id_illum_1
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccccc }
    	input & target id & transfrd id & \multicolumn{5}{c}{transferred id and illumination}
        \\
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/59_KevinBacon_2337_A_44.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_59.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_59_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_59_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_59_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_59_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_59_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/105_WilliamDafoe_3939_A_49.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_105.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_105_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_105_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_105_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_105_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_105_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/162_VanDamme_6171_A_45.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_162.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_162_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_162_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_162_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_162_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_162_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/186_HarrisonFord_7123_A_35.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_186.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_186_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_186_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_186_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_186_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_186_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/195_ElvisPresley_7485_A_39.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_195.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_195_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_195_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_195_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_195_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/70_SeanConnery_2787_A_29_195_4.jpg} 
    \end{tabular}
    \caption{Simultaneous identity and illumination transfer examples, generated by employing the MA-RCA reconstruction. The input image is transferred to multiple identity and illumination conditions.}
\label{fig:id_illum_1}
\end{center}
\end{figure*}
%------------------------------------------------------------------------
\begin{figure*} % id_illum_2
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccccc }
    	input & target id & transfrd id & \multicolumn{5}{c}{transferred id and illumination}
        \\
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/59_KevinBacon_2337_A_44.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_59.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_59_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_59_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_59_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_59_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_59_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/105_WilliamDafoe_3939_A_49.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_105.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_105_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_105_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_105_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_105_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_105_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/162_VanDamme_6171_A_45.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_162.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_162_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_162_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_162_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_162_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_162_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/186_HarrisonFord_7123_A_35.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_186.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_186_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_186_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_186_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_186_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_186_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/195_ElvisPresley_7485_A_39.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_195.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_195_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_195_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_195_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_195_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/0_KennethBranagh_18_A_40_195_4.jpg} 
    \end{tabular}
    \caption{Simultaneous identity and illumination transfer examples, generated by employing the MA-RCA reconstruction. The input image is transferred to multiple identity and illumination conditions.}
\label{fig:id_illum_2}
\end{center}
\end{figure*}
%------------------------------------------------------------------------
\begin{figure*} % id_illum_3
\setlength\tabcolsep{0pt} % default value: 6pt
\begin{center}
	\begin{tabular}{ cccccccc }
    	input & target id & transferred \\ id & \multicolumn{5}{c}{transferred id and illumination}
        \\
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/59_KevinBacon_2337_A_44.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_59.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_59_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_59_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_59_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_59_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_59_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/105_WilliamDafoe_3939_A_49.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_105.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_105_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_105_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_105_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_105_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_105_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/162_VanDamme_6171_A_45.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_162.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_162_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_162_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_162_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_162_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_162_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/186_HarrisonFord_7123_A_35.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_186.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_186_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_186_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_186_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_186_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_186_4.jpg} 
        \\
        %\includegraphics[width=0.08\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24.jpg} &
        [-3pt] &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/195_ElvisPresley_7485_A_39.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_195.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_195_0.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_195_1.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_195_2.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_195_3.jpg} &
        \includegraphics[width=0.11\textwidth]{fig_id_illum/9_JohnTravolta_359_A_24_195_4.jpg} 
    \end{tabular}
    \caption{Simultaneous identity and illumination transfer examples, generated by employing the MA-RCA reconstruction. The input image is transferred to multiple identity and illumination conditions.}
\label{fig:id_illum_3}
\end{center}
\end{figure*}

%------------------------------------------------------------------------

\newpage
\section{MA-RCA derivations \& algorithms for the training and reconstruction phases}
\hspace{0.5cm} During the training phase of MA-RCA, the bases $\left\{\mathbf{F}_i\right\}_{i=1}^J$ along with the corresponding selectors $\left\{\mathbf{H}_i\right\}_{i=1}^J$ and base $\mathbf{G}$ are extracted. To this end, problem (4) in our paper is solved utilizing the ADMM. The complete algorithm for problem (5) is provided in Algorithm \ref{algo:train}. 

%------------------------------------------------------------------------
\begin{algorithm*}[t]
\DontPrintSemicolon 
\textbf{Input:} $\mathbf{X}$, where $\mathbf{X}$ is the set of the training data, $M_i, i\in\left\{1,\ldots,J\right\}$, where $M_i$ is number of instantiations for every attribute $i$, and $\mathbf{W}$, where $\mathbf{W}$ is the set of occlusion masks corresponding to the training data.\;
\textbf{Initializations:} {$t=0, \textrm{convergence threshold }\epsilon, \textrm{maximum number of iterations } t_{\max}, \mu[0] = \frac{25}{\norm{\mathbf{X}}}$, $\left\{\mathbf{F}_{i}[0],\mathbf{H}_{i}[0],\mathbf{G}[0], \boldsymbol{\Lambda}[0]\right\} = \mathbf{0}, i\in\left\{1,\ldots,J\right\}, \rho = 1.2, \mu_{\max} = 10^7, \left\{\mathbf{F}_{i}[0]\right\}_{i=1}^{J} =$ random initializations so that $ \mathbf{F}_{i}[0], i\in\left\{1,\ldots,J\right\}, \textrm{ are orthonormal.}$}\;
\KwOut{ $\left\{\mathbf{F}_{i}[T],\mathbf{H}_{i}[T]\right\}_{i=1}^J, \mathbf{G}[T],\mathbf{E}[T].$}
\While{not converged \do} {
\For{$i = 1:J$} {
\textbf{Update} $\mathbf{H}_i$:\;
\For{$j = 1:M_i$} {
\hspace{5mm} $\mathbf{h}_{i,j}[t+1] = \frac{1}{N_{i,j}}\mathbf{F}^T_{i}[t]\left(\mathbf{X}^{i,j}-\displaystyle\sum_{k=1, k\neq i}^J\mathbf{F}_{k}[t]\mathbf{H}_{k}^{i,j}[t] - \mathbf{G}^{i,j}[t] - \mathbf{E}^{i,j}[t] + \frac{\boldsymbol{\Lambda}^{i,j}[t]}{\mu[t]}\right)\cdot\mathbf{1}$\;
}
$\mathbf{H}_{i}[t+1] = \begin{bmatrix}\underbrace{\mathbf{h}_{i,1}[t+1] \ldots \mathbf{h}_{i,1}[t+1]}_{N_{i,1} \ \textrm{times}} \underbrace{\mathbf{h}_{i,2}[t+1]\ldots\mathbf{h}_{i,2}[t+1]}_{N_{i,2}\ \textrm{times}}\ldots \underbrace{\mathbf{h}_{i,M_i}[t+1] \ldots \mathbf{h}_{i,M_i}[t+1]}_{N_{i,M_i}\ \textrm{times}}\end{bmatrix}$}
\textbf{Update F}:\;
\hspace{5mm}$\mathbf{F}_{i}[t+1] = \mathcal{Q}\left[\left(\mathbf{X} - \displaystyle\sum_{j=1, j\neq i}^{J}\mathbf{F}_{i}[t]\mathbf{H}_{i}[t+1] - \mathbf{G}[t] - \mathbf{E}[t] + \frac{\boldsymbol{\Lambda}[t]}{\mu[t]}\right)\mathbf{H}_{i}^T[t+1]\right]$\;
\textbf{Update G}:\;
\hspace{5mm}$\mathbf{G}[t+1] = \mathcal{D}_{1/\mu[t]}\left[\mathbf{X} - \displaystyle\sum_{i=1}^J\mathbf{F}_{i}[t+1]\mathbf{H}_{i}[t+1] - \mathbf{E}[t] + \frac{\boldsymbol{\Lambda}[t]}{\mu[t]} \right]$\;
\textbf{Update E}:\;
\hspace{5mm}$\mathbf{E}[t+1] = \mathcal{S}_{\frac{\lambda}{\mu[t]}}\Bigg[\mathbf{X} - \displaystyle\sum_{i=1}^J\mathbf{F}_{i}[t+1]\mathbf{H}_{i}[t+1] - \mathbf{G}[t+1] + \frac{\boldsymbol{\Lambda}[t]}{\mu[t]}\Bigg]$\;
\hspace{5mm}$\mathbf{E}[t+1] = \mathbf{W}\odot\mathbf{E}[t+1] + \overline{\mathbf{W}}\odot\Bigg[\mathbf{X} - \displaystyle\sum_{i=1}^J\mathbf{F}_{i}[t+1]\mathbf{H}_{i}[t+1] -\mathbf{G}[t+1] + \frac{\boldsymbol{\Lambda}[t]}{\mu[t]}\Bigg]$\;
\textbf{Update} $\boldsymbol{\Lambda}$:\;
\hspace{5mm} $\boldsymbol{\Lambda}[t+1] = \boldsymbol{\Lambda}[t] + \mu[t]\left(\mathbf{X} - \displaystyle\sum_{i=1}^J\mathbf{F}_{i}[t+1]\mathbf{H}_{i}[t+1] - \mathbf{G}[t+1] - \mathbf{E}[t+1]\right)$\;
\textbf{Update} $\mu$:\;
\hspace{5mm} $\mu[t+1] = \min\left(\rho\mu[t], \mu_{\max}\right)$
}
\caption{ADMM solver for problem (5) in our paper}
\label{algo:train}
\end{algorithm*}
%------------------------------------------------------------------------

During the reconstruction phase of MA-RCA, a test UV map $\mathbf{y}$ is decomposed in the shared and individual components as follows.
\begin{align}
\mathbf{y} = \sum_{i=1}^J\mathbf{F}_i\hat{\mathbf{h}}_i + \mathbf{K}\hat{\mathbf{w}} + \hat{\boldsymbol{\epsilon}},
\end{align}
where $\mathbf{K}$ is the linear span of the extracted individual base $\mathbf{G}$, given by applying the rank-$r$ SVD on $\mathbf{G}$ and $\left\{\mathbf{F}\right\}_{i=1}^J$ are the extracted shared bases. In the most general case, shared selectors $\left\{\hat{\mathbf{h}}\right\}_{i=1}^J$ and the individual selector $\hat{\mathbf{w}}$ must be extracted by minimizing the sparse error term $\hat{\boldsymbol{\epsilon}}$ corresponding to the visible part of $\mathbf{y}$. That is, the following needs to be solved.
\begin{align}
&\min_{\theta} \norm{\mathbf{w}_y\odot\hat{\boldsymbol{\epsilon}}}_1\label{reconstruction}\\
\textrm{s.t.}\quad \mathbf{y} = &\sum_{i=1}^J \mathbf{F}_i\hat{\mathbf{h}}_i + \mathbf{K}\hat{\mathbf{w}} + \hat{\boldsymbol{\epsilon}},\nonumber
\end{align}
where $\mathbf{w}_y$ is the occlusion mask corresponding to the test UV map $\mathbf{y}$. Problem \eqref{reconstruction} is solved utilizing the ADMM. The algorithm terminates when the iterations reach a predefined max value or a convergence criterion is met. The convergence criterion is met when the normalized reconstruction error, i.e., $\norm{\mathbf{y} - \sum_{i=1}^J\mathbf{F}_i\hat{\mathbf{h}}_i[t] - \mathbf{K}\hat{\mathbf{w}}[t] - \hat{\boldsymbol{\epsilon}}[t]}_2/\norm{\mathbf{y}}_2$ is less than a predefined threshold $\epsilon$. The ADMM iteration reads as follows.

\textbf{Update the primal variables:}

For obtaining $\hat{\mathbf{h}}_i, i \in\left\{1,\ldots,J\right\}$, we need to minimize
\begin{align}
\hat{\mathbf{h}}_i[t+1] = \argmin_{\hat{\mathbf{h}}_i[t]}\norm{\mathbf{y} - \sum_{k=1, k\neq i}^J\mathbf{F}_k\hat{\mathbf{h}}_k[t] - \mathbf{K}\hat{\mathbf{w}}[t] - \hat{\boldsymbol{\epsilon}}[t] + \frac{\boldsymbol{\lambda}[t]}{\mu[t]}}_2^2.\label{optimal_h}
\end{align} 
Problem \eqref{optimal_h} admits a closed-form solution, which is
\begin{align}
\hat{\mathbf{h}}_i[t+1] = \mathbf{F}_i^T\left(\mathbf{y} - \sum_{k=1, k\neq i}^J\mathbf{F}_k\hat{\mathbf{h}}_k[t] - \mathbf{K}\hat{\mathbf{w}}[t] -\hat{\boldsymbol{\epsilon}}[t] + \frac{\boldsymbol{\lambda}[t]}{\mu[t]} \right).
\end{align}

For obtaining optimal $\hat{\mathbf{w}}$, we need to minimize
\begin{align}
\hat{\mathbf{w}}[t+1] = \argmin_{\hat{\mathbf{w}}[t]} \norm{\mathbf{y} - \sum_{i=1}^J\mathbf{F}_i\hat{\mathbf{h}}_i[t+1] - \hat{\boldsymbol{\epsilon}}[t] + \frac{\boldsymbol{\lambda}[t]}{\mu[t]}}_2^2\label{optimal_w}
\end{align}
Problem \eqref{optimal_w} admits a closed-form solution of the form
\begin{align}
\hat{\mathbf{w}}[t+1] = \mathbf{K}^T\left(\mathbf{y} - \sum_{i=1}^J\mathbf{F}_i\hat{\mathbf{h}}_i[t+1] - \hat{\boldsymbol{\epsilon}}[t] + \frac{\boldsymbol{\lambda}[t]}{\mu[t]}\right).
\end{align}

For obtaining optimal $\hat{\boldsymbol{\epsilon}}$, we need to minimize 
\begin{align}
\hat{\boldsymbol{\epsilon}}[t] = \argmin_{\hat{\boldsymbol{\epsilon}}[t]}\left[\lambda\norm{\mathbf{w}_y\odot\hat{\boldsymbol{\epsilon}}[t]}_1 + \frac{\mu[t]}{2}\norm{\mathbf{y} - \sum_{i=1}^J \mathbf{F}_i\hat{\mathbf{h}}_i[t+1] - \mathbf{K}\hat{\mathbf{w}}[t+1] + \frac{\boldsymbol{\lambda}[t]}{\mu[t]}}_2^2\right].\label{optimal_e}
\end{align}
Utilizing the operators introduced in our paper, problem \eqref{optimal_e} admits the following solution
\begin{align}
\hat{\boldsymbol{\epsilon}}[t+1] = \mathbf{w}_y\odot\mathbf{a} + \overline{\mathbf{w}}_y\odot\left(\mathbf{y} - \sum_{i=1}^J\mathbf{F}_i\hat{\mathbf{h}}_i[t+1] - \mathbf{K}\hat{\mathbf{w}}[t+1] + \frac{\boldsymbol{\lambda}[t]}{\mu[t]}\right),
\end{align}
where $\mathbf{a} = \mathcal{S}_{\frac{\lambda}{\mu[t]}}\left(\mathbf{y} - \sum_{i=1}^J \mathbf{F}_i\hat{\mathbf{h}}_i[t+1]-\mathbf{K}\hat{\mathbf{w}}[t+1] + \frac{\boldsymbol{\lambda}[t]}{\mu[t]}\right)$.


\textbf{Update the Lagrange multiplier and parameter $\mu$}:
\begin{align}
\boldsymbol{\lambda}[t+1] &= \boldsymbol{\lambda}[t] + \mu[t]\left(\mathbf{y} - \sum_{i=1}^J\mathbf{F}_i\hat{\mathbf{h}}_i[t+1] - \mathbf{K}\hat{\mathbf{w}}[t+1] - \hat{\boldsymbol{\epsilon}}[t+1]\right),\\
\mu[t+1] &= \min\left(\rho\mu[t], \mu_{\max}\right).
\end{align}

%--------------------------------------}[\----------------------------------
\begin{algorithm*}[t]
\DontPrintSemicolon 
\textbf{Input:} $\mathbf{y}$, where $\mathbf{y}$ is the test datum, $\mathbf{F}_i, i\in\left\{1,\ldots,J\right\}$ and $\mathbf{G}$, where $\mathbf{F}_i$ and $\mathbf{G}$ are the bases extracted utilizing Algorithm \ref{algo:train}, $\mathbf{K}$ is the linear span of $\mathbf{G}$ given by applying the rank-$r$ SVD on $\mathbf{G}$ and $\mathbf{w}_y$, where $\mathbf{w}_y$ is the occlusion mask corresponding the test datum.\;
\textbf{Initializations:} {$t=0, \textrm{convergence threshold }\epsilon, \textrm{maximum number of iterations } t_{\max}, \mu[0] = \frac{25}{\norm{\mathbf{X}}}$, $\rho = 1.2$ and $\mu_{\max} = 10^7$.}\;
\KwOut{the reconstructed UV map without the error term, i.e., $\hat{\mathbf{y}} = \displaystyle\sum_{i=1}^J \mathbf{F}_i\hat{\mathbf{h}}_i[T] + \mathbf{K}\hat{\mathbf{w}}[T]$}
\While{not converged \do} {
\For{$i = 1:J$} {
\textbf{Update} $\hat{\mathbf{h}}_i$:\;
\hspace{5mm} $\hat{\mathbf{h}}_{i}[t+1] = \mathbf{F}^T_{i}\left(\mathbf{y}-\displaystyle\sum_{k=1, k\neq i}^J\mathbf{F}_{k}\hat{\mathbf{h}}_{k}[t] - \mathbf{K}\hat{\mathbf{w}}[t] - \hat{\boldsymbol{\epsilon}}[t] + \frac{\boldsymbol{\lambda}[t]}{\mu[t]}\right)$\;}
\textbf{Update $\hat{\mathbf{w}}$}:\;
\hspace{5mm}$\hat{\mathbf{w}}[t+1] = \mathbf{K}^T\left(\mathbf{y}-\displaystyle\sum_{i=1}^J\mathbf{F}_{k}\hat{\mathbf{h}}_{k}[t] - \hat{\boldsymbol{\epsilon}}[t] + \frac{\boldsymbol{\lambda}[t]}{\mu[t]}\right)$\;
\textbf{Update $\hat{\boldsymbol{\epsilon}}$}:\;
\hspace{5mm}$\hat{\boldsymbol{\epsilon}}[t+1] = \mathcal{S}_{\frac{\lambda}{\mu[t]}}\Bigg[\mathbf{y} - \displaystyle\sum_{i=1}^J\mathbf{F}_{i}\hat{\mathbf{h}}_{i}[t+1] - \mathbf{K}\hat{\mathbf{w}}[t+1] + \frac{\boldsymbol{\lambda}[t]}{\mu[t]}\Bigg]$\;
\hspace{5mm}$\hat{\boldsymbol{\epsilon}}[t+1] = \mathbf{w}_y\odot\hat{\boldsymbol{\epsilon}}[t+1] + \overline{\mathbf{w}}_y\odot\Bigg[\mathbf{y} - \displaystyle\sum_{i=1}^J\mathbf{F}_{i}\hat{\mathbf{h}}_{i}[t+1] -\mathbf{K}\hat{\mathbf{w}}[t+1] + \frac{\boldsymbol{\lambda}[t]}{\mu[t]}\Bigg]$\;
\textbf{Update} $\lambda$:\;
\hspace{5mm} $\boldsymbol{\lambda}[t+1] = \boldsymbol{\lambda}[t] + \mu[t]\left(\mathbf{y} - \displaystyle\sum_{i=1}^J\mathbf{F}_{i}\hat{\mathbf{h}}_{i}[t+1] - \mathbf{K}\hat{\mathbf{w}}[t+1] - \hat{\boldsymbol{\epsilon}}[t+1]\right)$\;
\textbf{Update} $\mu$:\;
\hspace{5mm} $\mu[t+1] = \min\left(\rho\mu[t], \mu_{\max}\right)$
}
\caption{ADMM solver for problem (19) in our paper}
\label{algo:reconstruct}
\end{algorithm*}

%{\small
%\bibliographystyle{ieee}
%\bibliography{supplementary}
%}

\end{document}

